Non-linear dependences in finance

The thesis is composed of three parts. Part I introduces the mathematical and statistical tools that are relevant for the study of dependences, as well as statistical tests of Goodness-of-fit for empirical probability distributions. I propose two extensions of usual tests when dependence is present in the sample data and when observations have a fat-tailed distribution. The financial content of the thesis starts in Part II. I present there my studies regarding the "cross-sectional" dependences among the time series of daily stock returns, i.e. the instantaneous forces that link several stocks together and make them behave somewhat collectively rather than purely independently. A calibration of a new factor model is presented here, together with a comparison to measurements on real data. Finally, Part III investigates the temporal dependences of single time series, using the same tools and measures of correlation. I propose two contributions to the study of the origin and description of "volatility clustering": one is a generalization of the ARCH-like feedback construction where the returns are self-exciting, and the other one is a more original description of self-dependences in terms of copulas. The latter can be formulated model-free and is not specific to financial time series. In fact, I also show here how concepts like recurrences, records, aftershocks and waiting times, that characterize the dynamics in a time series can be written in the unifying framework of the copula.

==> images.r <==
##### ============== #####
##### FRECHET BOUNDS #####
##### ============== #####
curve(x^2,0,1,lty=3,xlab=expression(p),ylab=expression(C(p,p)))
polygon(c( 0,0,1),c(0,1,1),col="lightgrey",border="lightgrey")
polygon(c(.5,1,1),c(0,0,1),col="lightgrey",border="lightgrey")
lines(c(0,1),c(0,1),lty=2)
lines(c(0,.5,1),c(0,0,1),lty=4)
dev.copy2eps(file="~/Redaction/PhDThesis/joint_distrib/cop_diag.eps",height=6,width=6)

curve(x*(1-x),0,1,lty=3,xlab=expression(p),ylab=expression(C(p,1-p)),ylim=c(0,1))
polygon(c( 0,0,1,1,.5,0),c(0,1,1,0,.5,0),col="lightgrey",border="lightgrey")
lines(c(0,.5,1),c(0,.5,0),lty=2)
lines(c(0,1),c(0,0),lty=4)
dev.copy2eps(file="~/Redaction/PhDThesis/joint_distrib/cop_adiag.eps",height=6,width=6)


##### ================================== #####
##### BIAS OF RHO (BLOMQVIST ESTIMATION) #####
##### ================================== #####
N <- 1e6
courbes <- lapply(1:10/10, function(s) curve(Vectorize(function(z) mean(sin(pi*rnorm(N,mean=z,sd=s)/2)))(x),0,1))

curve(sin(pi*x/2),0,1,lwd=2,
      xlab=expression(rho==E~group("[",X,"]")),ylab=expression(E~group("[",sin(X~pi/2),"]")),
      main=expression(X *"~"* N(rho, s^2)),sub=paste("N =",N))
mapply(lines,courbes,col=gray(1:10/10))

courbesT <- lapply(10^(2:6), function(T) curve(Vectorize(function(z) mean(sin(pi*rnorm(N,mean=z,sd=sqrt((1+z^2)/T))/2))/sin(z*pi/2)-1)(x),0,1))

plot(c(0,1),c(0,0),lwd=2,ylim=c(-.03,0),type="l",yaxt="n",
      xlab=expression(rho==E~group("[",X,"]")),ylab=expression(E~group("[",sin(X~pi/2),"]")/sin(rho~pi/2)-1),
      main=expression(X *"~"* N(rho, (1+rho^2)/T)),sub=paste("N =",N))
mapply(lines,courbesT,col=gray(6:2/10))
legend("bottomright",paste("T = 1e",6:2,sep=""),col=gray(2:6/10),bty="n",lty=1)
axis(2,at=seq(-.03,0,.005),labels=paste(seq(-.03,0,.005)*100,"%"))


##### ==================== #####
##### PAYOUT HEDGED OPTION #####
##### ==================== #####
#BS.call <- function(S,K,T,sigma,r=0) {
#            y1 <- log(K/S) - r*T + sigma^2*T/2
#            y2 <- log(K/S) - r*T - sigma^2*T/2
#                      S*pnorm(y2/sigma/sqrt(T),lower.tail=FALSE) - 
#            exp(-r*T)*K*pnorm(y1/sigma/sqrt(T),lower.tail=FALSE)
#}
#curve(BS.call(100,x,100,1/100,0),80,120,xlab="Strike"); abline(v=100,lty=2)
#curve(BS.call(x,100,100,1/100,0),80,120,xlab="Stock price",sub=paste("K =",100,", T =",100, "sigma =",1/100, ", r=",0)); abline(v=100,lty=2)

    payoff <- function(ST,K) pmax(ST-K,0)
exp_payoff <- function(St,K,sigma) integrate(function(S) (S-K)*dnorm(S,mean=St,sd=sigma),K,Inf)$value

KK <- 10; S0 <-  8; CC <-  1

X11(height=5,width=10);par(mfcol=c(1,2),mar=c(5,2,2,2),oma=c(0,1,0,0))
curve(-CC+payoff(x,KK),0,2*KK,main=expression("Not hedged"),ylab="",xlab=expression(x[t]),sub=paste("K =",KK,", x0 =",S0,", C =",CC))
curve(-CC+Vectorize(exp_payoff)(x,K=KK,sigma=3),0,2*KK,add=TRUE,lwd=2)
abline(h=0,lty=2); legend("top",c(expression(sigma~Delta~t==0),expression(sigma~Delta~t==3)),lty=1,lwd=1:2,bty="n")
curve(-CC+payoff(x,KK)-(x-S0)/2,0,2*KK,main=expression("Hedged"~phi==-1/2),ylab="",xlab=expression(x[t]),sub=paste("K =",KK,", x0 =",S0,", C =",CC))
curve(-CC+Vectorize(exp_payoff)(x,KK,3)-(x-S0)/2,0,2*KK,add=TRUE,lwd=2)
abline(h=0,lty=2); legend("top",c(expression(sigma~Delta~t==0),expression(sigma~Delta~t==3)),lty=1,lwd=1:2,bty="n")
#title(main="Expected payoff of an option",outer=TRUE)
dev.copy2eps(file="~/Redaction/paper/MultiFact/option.eps",height=5,width=10)


##### ================= #####
##### SCHEMA THRESHOLDS #####
##### ================= #####
X11(height=3,width=6)
par(mfcol=c(1,2),mar=c(1,1,1,1),oma=c(1,0,1,0))
curve(dt(x,df=5),-5,5,xlab="",ylab="",xaxt="n",yaxt="n",frame=FALSE,lwd=2,xlim=c(-4,4))
z=1.3; polygon(c(-5,seq(-5,-z,length.out=200),-z),c(0,dt(seq(-5,-z,length.out=200),df=5),0),col="lightgrey",border="transparent")
       polygon(c( 5,seq( 5, z,length.out=200), z),c(0,dt(seq( 5, z,length.out=200),df=5),0),col="darkgrey" ,border="transparent")
       lines(rep(-z,2),c(0,dt(z,df=5)),lty=2); lines(rep(z,2),c(0,dt(z,df=5)),lty=2)
curve(dt(x,df=5),-5,5,xlab="",ylab="",xaxt="n",yaxt="n",lwd=2,add=TRUE); abline(h=0,v=0)
text(z,.15,expression(p["+"]==1-q),pos=4); text(-z,.15,expression(p["-"]==1-q),pos=2)
mtext(c(expression(X^{("-")}),expression(X^{("+")})),at=c(-z,z),1)
curve(dgamma(x,3),0,11,xlab="",ylab="",xaxt="n",yaxt="n",frame=FALSE,lwd=2,xlim=c(0,10))
z=5; polygon(c(  0,seq(  0, z,length.out=200), z),c(0,dgamma(seq(  0, z,length.out=200),3),0),col="lightgrey",border="transparent")
     polygon(c( 11,seq( 11, z,length.out=200), z),c(0,dgamma(seq( 11, z,length.out=200),3),0),col="darkgrey" ,border="transparent")
     lines(rep(z,2),c(0,dgamma(z,3)),lty=2)
curve(dgamma(x,3),0,11,xlab="",ylab="",xaxt="n",yaxt="n",lwd=2,add=TRUE); abline(h=0,v=0)
text(z,.08,expression(p["+"]==1-q),pos=4); text(z-1,.08,expression(p["-"]==q),pos=2)
mtext(expression(X^{("-")}==X^{("+")}),at=c(z),1)

dev.copy2eps(file="~/Redaction/PhDThesis/self-copulas/schema.eps")


##### ============================== #####
##### STRATEGY KOLMOGOROV-SMIRNOV 2D #####
##### ============================== #####
library(graphics)
par(mar=c(0,0,0,0),oma=c(0,0,2,0))
plot(10,10,xaxt="n",yaxt="n",xlab="",ylab="",xlim=c(0,1),ylim=c(0,1),bty="n")#
text(.5,1,"C-pBs")
arrows(.5,.95,.1,.8,length=.125); text(.25,.9,"time\nchange",font=3)
arrows(.5,.95,.5,.8,length=.125)
arrows(.5,.95,.9,.8,length=.125)
text(.1,.75,"pBs");               text(.1,.7,"(B.2.1)",font=2)
text(.5,.75,"specific weights") ; text(.5,.7,"C-pBs")
text(.9,.75,"variance-weighted"); text(.9,.7,"C-pBs")
arrows(.1,.65,.1,.5,length=.125)
arrows(.5,.65,.5,.5,length=.125); text(.45,.6,"time\nchange",font=3)
arrows(.9,.65,.9,.5,length=.125); text(.85,.6,"time\nchange",font=3)
text(.1,.45,expression(Bs~on~group("[",list(0,1),"]")^2))           ;text(.1,.4,"(B.1.1)",font=2)
text(.5,.45,expression(BM+"?"~on~group("[",list(0,infinity),"]")^2));text(.5,.4,"(B.2.3)",font=2)
text(.9,.45,expression(OU~on~group("[",list(0,infinity),"]")^2))    ;text(.9,.4,"(B.2.2)",font=2)
arrows(.5,.35,.25,.2,length=.125)
arrows(.5,.35,.75,.2,length=.125)
text(.25,.15,"BM+OU")
text(.75,.15,"BM along path")

dev.copy2eps(file="~/Redaction/PhDThesis/KS2D/KS2D.eps",height=6,width=6)

